Convergence Rate Abstractions for Weakly-Hard Real-Time Control

Classically, a control loop is designed to be executed strictly periodically. This is, however, difficult to achieve in many scenarios, for example, when overload or packet loss cannot be entirely avoided. Here, weakly-hard real-time control systems are a common approach which relaxes timing constraints and leverages the inherent robustness of controllers. Yet, their analysis is often hampered by the complexity arising from the system dimension and the vast number of possible timing sequences. In this paper, we present the novel concept of convergence rate abstractions that provide a sound yet simple one-dimensional system description. This approach simplifies the stability analysis of weakly-hard real-time control systems. At the same time, our abstractions facilitate efficient computation of bounds on the worst-case system state at run-time and thus the implementation of adaptation mechanisms.

==> anc/counterexample_mk_abstraction.m <==
clear all
%% Computations for the formal proof
% The results of the computation will be printed on the command line.
% They match the formulas given in the paper.

% Definitions
syms a c positive
b=a
A_0=[a 0 b; 0 0 0; 0 0 0]
A_1=[a 0 0; c 0 0; 0 1 0]
% Spectral norm
norm(A_0)
norm(A_1)
norm(A_0*A_1)
norm(A_0^2*A_1)
norm(A_0^3*A_1)
% Matrix products
A_0^2
A_1^2
A_1^2*A_0^2
% Eigenvalues of A_1^2 A_0^2
eig(A_1^2*A_0^2)
% check eigenvector and eigenvalue:
lambda = (a^4 + c*a^2);
ev = [a^2/c; a; 1];
assert(all(all(isAlways(A_1^2*A_0^2 * ev == lambda * ev))))

%% Numerical experiment supporting the proof
disp('Running numerical experiment. This should take less than one hour.')
a=0.5;
b=a;
c=1000;
A_0=[a 0 b; 0 0 0; 0 0 0];
A_1=[a 0 0; c 0 0; 0 1 0];

% Consider a run of L samples
L=24;
m_orig=1;
K_orig=2;
maxeig_result=NaN(2,1);
for factor=1:2
    % consider (m,k) or (2m, 2k)
    m=factor*m_orig;
    K=factor*K_orig;
    maxeig=0;
    for seq = 0:2^L-1
        % for every possible switching sequence (skip or not) which is (m,K):
        if ~ismk(seq,m, K,L)
            continue
        end
        % build transition matrix
        Phi=eye(size(A_0));
        for i = 0:L-1
           if bitand(seq, 2^i)
               Phi = Phi*A_1;
           else
               Phi = Phi*A_0;
           end
        end
        % take "average growth factor" max(abs(eig(Phi)))^(1/L)
        % gather maximum over all possible sequences
        maxeig=max(maxeig, abs(eigs(Phi,1))^(1/L));
    end
    disp('Computed result: m=' + string(m) + ',K=' + string(K) + ': maximum observed |eigenvalue(Phi_L)|^(1/L) = ' + string(maxeig))
    maxeig_result(factor) = maxeig;
end

disp('Expected result: m=1,K=2: stable: below approximately 0.9.')
assert(maxeig_result(1) > 0.6  && maxeig_result(1) < 0.95)
disp('Expected result: m=2,K=4: unstable: above approximately 250^(1/4)=' + string(250^(1/4)))
% Note: 250^(1/4) = ca. 3.9764
assert(maxeig_result(2) > 3.9  && maxeig_result(2) < 4.1)
disp('Results are okay.') % This line will not be executed if any of the above assertions fail.

function y=ismk(seq, m, K, L)
% return true iff max. K-m out of K consecutive bits of seq are 1
% seq is an integer which is interpreted as a bit vector.
y=true;
for start=0:L
    if sum(logical(bitand(seq,2.^(start:start+K-1)))) > K-m
        y=false;
        return
    end
end
end
